Enumeration of partitions via socle reduction

We study the enumeration problem of higher dimensional partitions, a natural generalisation of classical integer partitions. We show that their counting problem is equivalent to the enumeration of simpler classes of higher dimensional partitions, satisfying suitable constraints on their embedding dimension and socle type. We provide exact formulas for the generating functions of several infinite families of such partitions, and design a procedure enumerating them in the general case. As a proof of concept, we determine the number of partitions of size up to 30 in any dimension.

==> anc/ancillary.txt <==
#################################################
Polynomials h_d(t) for d in 1..30 of Equation (1.2)

h_1(t) := 1

h_2(t) := 1

h_3(t) := 1

h_4(t) := -t^2 + t + 1

h_5(t) := -t^3 - t^2 + 2*t + 1

h_6(t) := t^4 - 3*t^3 - 3*t^2 + 5*t + 1

h_7(t) := 3*t^5 + 2*t^4 - 15*t^3 + 2*t^2 + 8*t + 1

h_8(t) := -4*t^6 + 23*t^5 - 9*t^4 - 36*t^3 + 12*t^2 + 14*t + 1

h_9(t) := -17*t^7 + 12*t^6 + 87*t^5 - 73*t^4 - 78*t^3 + 48*t^2 + 21*t + 1

h_10(t) := 27*t^8 - 196*t^7 + 240*t^6 + 210*t^5 - 330*t^4 - 108*t^3 + 125*t^2 + 32*t + 1

h_11(t) := 118*t^9 - 159*t^8 - 776*t^7 + 1430*t^6 + 175*t^5 - 1097*t^4 - 34*t^3 + 298*t^2 + 45*t + 1

h_12(t) := -267*t^10 + 2085*t^9 - 3750*t^8 - 834*t^7 + 6093*t^6 - 1575*t^5 - 2978*t^4 + 540*t^3 + 621*t^2 + 65*t + 1

h_13(t) := -917*t^11 + 1000*t^10 + 11091*t^9 - 27506*t^8 + 11497*t^7 + 18189*t^6 - 10637*t^5 - 6590*t^4 + 2535*t^3 + 1250*t^2 + 88*t + 1

h_14(t) := 3409*t^12 - 27006*t^11 + 58182*t^10 - 2450*t^9 - 119470*t^8 + 96614*t^7 + 35833*t^6 - 45280*t^5 - 10708*t^4 + 8387*t^3 + 2368*t^2 + 121*t + 1

h_15(t) := 7292*t^13 + 6895*t^12 - 212462*t^11 + 568837*t^10 - 422190*t^9 - 294980*t^8 + 477295*t^7 - 1857*t^6 - 151142*t^5 - 5835*t^4 + 23642*t^3 + 4344*t^2 + 161*t + 1

h_16(t) := -49624*t^14 + 392462*t^13 - 898742*t^12 - 41439*t^11 + 2839872*t^10 - 3446388*t^9 + 182751*t^8 + 1749018*t^7 - 420051*t^6 - 424682*t^5 + 48408*t^4 + 60479*t^3 + 7721*t^2 + 215*t + 1

h_17(t) := -39625*t^15 - 542205*t^14 + 4845212*t^13 - 12980277*t^12 + 12053138*t^11 + 5554094*t^10 - 17247149*t^9 + 6583585*t^8 + 4818463*t^7 - 2496500*t^6 - 991821*t^5 + 284501*t^4 + 144883*t^3 + 13421*t^2 + 280*t + 1

h_18(t) := 773949*t^16 - 5970005*t^15 + 12602047*t^14 + 11397603*t^13 - 83887691*t^12 + 118963470*t^11 - 35782174*t^10 - 58499352*t^9 + 43003626*t^8 + 8050054*t^7 - 10354846*t^6 - 1747138*t^5 + 1096871*t^4 + 330395*t^3 + 22824*t^2 + 367*t + 1

h_19(t) := -506620*t^17 + 18305926*t^16 - 118941967*t^15 + 311793679*t^14 - 305055141*t^13 - 181558891*t^12 + 658711669*t^11 - 435286579*t^10 - 99253305*t^9 + 193300540*t^8 - 9452354*t^7 - 35342753*t^6 - 1045237*t^5 + 3567183*t^4 + 725188*t^3 + 38191*t^2 + 471*t + 1

h_20(t) := -12211314*t^18 + 86024204*t^17 - 102958382*t^16 - 702656541*t^15 + 2856104710*t^14 - 4218607301*t^13 + 1833688907*t^12 + 2116566517*t^11 - 2633712334*t^10 + 343142020*t^9 + 674395570*t^8 - 158030475*t^7 - 103073605*t^6 + 9198555*t^5 + 10523175*t^4 + 1542759*t^3 + 62928*t^2 + 607*t + 1

h_21(t) := 30252472*t^19 - 521839649*t^18 + 2953262053*t^17 - 7373732506*t^16 + 6094081724*t^15 + 9948324977*t^14 - 28519977486*t^13 + 23738568073*t^12 - 125703840*t^11 - 11148503969*t^10 + 4191792365*t^9 + 1776603938*t^8 - 882648476*t^7 - 252792050*t^6 + 59964025*t^5 + 29046157*t^4 + 3199049*t^3 + 102372*t^2 + 771*t + 1

h_22(t) := 177638750*t^20 - 882410577*t^19 - 2872665201*t^18 + 32471006615*t^17 - 102255540399*t^16 + 148910090561*t^15 - 66232467515*t^14 - 100060462141*t^13 + 154057595417*t^12 - 54086119626*t^11 - 32134712742*t^10 + 24207884178*t^9 + 2524560653*t^8 - 3697199117*t^7 - 466212827*t^6 + 256020369*t^5 + 76338176*t^4 + 6489784*t^3 + 164662*t^2 + 980*t + 1

h_23(t) := -971660172*t^21 + 13674169417*t^20 - 70296402557*t^19 + 154154796566*t^18 - 27402610661*t^17 - 600276423573*t^16 + 1348323119915*t^15 - 1218026982233*t^14 + 129079061295*t^13 + 649860290188*t^12 - 434263721914*t^11 - 28561712414*t^10 + 104136516890*t^9 - 7267857578*t^8 - 13039291396*t^7 - 252906328*t^6 + 925361635*t^5 + 193066556*t^4 + 12922961*t^3 + 262171*t^2 + 1232*t + 1

h_24(t) := -1761875908*t^22 - 8235544952*t^21 + 227957383759*t^20 - 1310143028397*t^19 + 3601845922508*t^18 - 4900857973793*t^17 + 1265036266356*t^16 + 6175233122276*t^15 - 9390915106178*t^14 + 4608720254812*t^13 + 1375368742715*t^12 - 2261786788143*t^11 + 378953200908*t^10 + 355681413898*t^9 - 82020348312*t^8 - 39746318498*t^7 + 3131468116*t^6 + 3040149789*t^5 + 473326349*t^4 + 25317474*t^3 + 413670*t^2 + 1551*t + 1

h_25(t) := 26168875897*t^23 - 326655707504*t^22 + 1457837142356*t^21 - 1925347518179*t^20 - 6777894730990*t^19 + 34122869355115*t^18 - 65142344401534*t^17 + 58428503264346*t^16 - 4011896983796*t^15 - 43426781100700*t^14 + 37483265070562*t^13 - 4987912826014*t^12 - 8628040701177*t^11 + 3321592822220*t^10 + 907518261650*t^9 - 450324848744*t^8 - 102470430162*t^7 + 21369162374*t^6 + 9365033745*t^5 + 1130711850*t^4 + 48899369*t^3 + 647383*t^2 + 1933*t + 1

h_26(t) := -20319746460*t^24 + 1011937392140*t^23 - 10262461953902*t^22 + 47687677266687*t^21 - 117145097222514*t^20 + 129986569038805*t^19 + 66212376604314*t^18 - 426469491420072*t^17 + 591045175036332*t^16 - 326633981471681*t^15 - 73089593818951*t^14 + 196523698967141*t^13 - 74517037892869*t^12 - 21294139860052*t^11 + 17941130169235*t^10 + 1026792458878*t^9 - 1933399113491*t^8 - 198254143319*t^7 + 98175216923*t^6 + 27507911930*t^5 + 2642314399*t^4 + 93258383*t^3 + 1005734*t^2 + 2410*t + 1

h_27(t) := -611748133916*t^25 + 6486663470335*t^24 - 18220367740618*t^23 - 57154759199877*t^22 + 553814508817018*t^21 - 1776195750639491*t^20 + 3016288219569129*t^19 - 2427930407175900*t^18 - 561596655219057*t^17 + 3350447113194383*t^16 - 3109313452067113*t^15 + 775416452881146*t^14 + 675836278097890*t^13 - 495047957545323*t^12 + 5161645660222*t^11 + 75575326112609*t^10 - 6229066305831*t^9 - 7095081715911*t^8 - 99773177585*t^7 + 384727733007*t^6 + 77847406639*t^5 + 6058558123*t^4 + 175865399*t^3 + 1551739*t^2 + 2983*t + 1

h_28(t) := 2166699147572*t^26 - 46952457752495*t^25 + 377758352559203*t^24 - 1529068887026341*t^23 + 3109936937552320*t^22 - 1077529609208780*t^21 - 10671764974705506*t^20 + 29210228637578519*t^19 - 36677427559654134*t^18 + 19808678972697488*t^17 + 7080761389868983*t^16 - 17865876697029230*t^15 + 9359503766222084*t^14 + 659144723902588*t^13 - 2371318906601228*t^12 + 456977825604214*t^11 + 251844470420706*t^10 - 57201900433893*t^9 - 23192504999362*t^8 + 1751536530129*t^7 + 1348933864971*t^6 + 217591888373*t^5 + 13313704858*t^4 + 343485763*t^3 + 2379508*t^2 + 3690*t + 1

h_29(t) := 11041182990161*t^27 - 64208974653458*t^26 - 476188944003163*t^25 + 6493070941419118*t^24 - 31332221009236032*t^23 + 83112785297436196*t^22 - 123750433870713559*t^21 + 66109647625291265*t^20 + 114170464173000714*t^19 - 277059815576880226*t^18 + 251838045528542766*t^17 - 73878807637138404*t^16 - 60243506316115353*t^15 + 61369979366236820*t^14 - 11604579384160370*t^13 - 8324989357177869*t^12 + 3366772797423062*t^11 + 629153803546695*t^10 - 320958121997760*t^9 - 62217368719990*t^8 + 11773481206334*t^7 + 4583106576991*t^6 + 578903808128*t^5 + 29712074420*t^4 + 637611345*t^3 + 3627633*t^2 + 4536*t + 1

h_30(t) := -95516761822779*t^28 + 1679969567497454*t^27 - 11637787865678004*t^26 + 38325100503844785*t^25 - 35238796789902865*t^24 - 197745302729574001*t^23 + 906913141173122392*t^22 - 1865667768676906015*t^21 + 2104622066265937162*t^20 - 892041094097400065*t^19 - 953463937099259760*t^18 + 1736075684354703436*t^17 - 1031638764813833838*t^16 + 34582454522360068*t^15 + 279864226591307875*t^14 - 114211806860073586*t^13 - 16746512221562102*t^12 + 17380111401440875*t^11 + 536868430764496*t^10 - 1443595377807590*t^9 - 121260539213959*t^8 + 55999439451141*t^7 + 14962139557710*t^6 + 1491545002239*t^5 + 66763573960*t^4 + 1128964119*t^3 + 5501278*t^2 + 5574*t + 1



#################################################
Polynomials y_e(t) for e in 0..18 of Theorem A

y_1(t) := 1

y_2(t) := -t^3 + 3*t^2 + 1

y_3(t) := 2*t^5 - 10*t^4 + 18*t^3 + 2*t^2 + 2*t + 1

y_4(t) := -3*t^7 + 24*t^6 - 73*t^5 + 113*t^4 + 23*t^3 + 16*t^2 + 4*t + 1

y_5(t) := 3*t^9 - 39*t^8 + 201*t^7 - 503*t^6 + 795*t^5 + 288*t^4 + 160*t^3 + 30*t^2 + 9*t + 1

y_6(t) := -4*t^11 + 63*t^10 - 447*t^9 + 1785*t^8 - 3808*t^7 + 6707*t^6 + 3774*t^5 + 1825*t^4 + 393*t^3 + 91*t^2 + 15*t + 1

y_7(t) := 15*t^13 - 199*t^12 + 1305*t^11 - 5663*t^10 + 17645*t^9 - 30488*t^8 + 66920*t^7 + 53340*t^6 + 24637*t^5 + 6095*t^4 + 1303*t^3 + 199*t^2 + 25*t + 1

y_8(t) := -59*t^15 + 835*t^14 - 5524*t^13 + 23161*t^12 - 71495*t^11 + 185416*t^10 - 232376*t^9 + 793517*t^8 + 809585*t^7 + 392158*t^6 + 104872*t^5 + 23121*t^4 + 3307*t^3 + 469*t^2 + 37*t + 1

y_9(t) := 208*t^17 - 3344*t^16 + 24871*t^15 - 113807*t^14 + 361873*t^13 - 869625*t^12 + 2060454*t^11 - 1160416*t^10 + 11156529*t^9 + 13410594*t^8 + 6996711*t^7 + 2060709*t^6 + 453819*t^5 + 70578*t^4 + 9283*t^3 + 931*t^2 + 56*t + 1

y_10(t) := -680*t^19 + 12390*t^18 - 104902*t^17 + 546643*t^16 - 1959801*t^15 + 5127496*t^14 - 9849980*t^13 + 25011619*t^12 + 13974813*t^11 + 184634831*t^10 + 243020213*t^9 + 137648857*t^8 + 44657462*t^7 + 10087266*t^6 + 1676519*t^5 + 221621*t^4 + 22733*t^3 + 1896*t^2 + 78*t + 1

y_11(t) := 2189*t^21 - 44488*t^20 + 423928*t^19 - 2506421*t^18 + 10256245*t^17 - 30716361*t^16 + 69657623*t^15 - 100171125*t^14 + 371686442*t^13 + 766262344*t^12 + 3548281418*t^11 + 4809063084*t^10 + 2958545518*t^9 + 1047785048*t^8 + 250390608*t^7 + 43713364*t^6 + 5983500*t^5 + 637999*t^4 + 56001*t^3 + 3548*t^2 + 110*t + 1

y_12(t) := -7437*t^23 + 164640*t^22 - 1725557*t^21 + 11345960*t^20 - 52222930*t^19 + 177634466*t^18 - 460151174*t^17 + 953529987*t^16 - 677349590*t^15 + 7386633635*t^14 + 24269917850*t^13 + 77144311605*t^12 + 104022386621*t^11 + 68759415671*t^10 + 26480063625*t^9 + 6770201255*t^8 + 1250461272*t^7 + 177641675*t^6 + 19954858*t^5 + 1800070*t^4 + 130016*t^3 + 6557*t^2 + 149*t + 1

y_13(t) := 26432*t^25 - 630144*t^24 + 7150350*t^23 - 51293096*t^22 + 260282733*t^21 - 988643824*t^20 + 2893020816*t^19 - 6588677118*t^18 + 13842714699*t^17 + 9679363097*t^16 + 190072064048*t^15 + 710910423074*t^14 + 1854970325234*t^13 + 2454008463359*t^12 + 1718662172964*t^11 + 716079407084*t^10 + 196894566425*t^9 + 38690439546*t^8 + 5766234149*t^7 + 676929829*t^6 + 64070134*t^5 + 4863579*t^4 + 295438*t^3 + 11614*t^2 + 202*t + 1

y_14(t) := -95801*t^27 + 2453217*t^26 - 29984006*t^25 + 232539914*t^24 - 1282857361*t^23 + 5344677658*t^22 - 17390444401*t^21 + 44857894386*t^20 - 88351784004*t^19 + 243193776716*t^18 + 763279836318*t^17 + 5758727193091*t^16 + 21037242255883*t^15 + 48587529857959*t^14 + 62847353842899*t^13 + 46050660046719*t^12 + 20612068276144*t^11 + 6103537701751*t^10 + 1281631724888*t^9 + 201914015298*t^8 + 24854587456*t^7 + 2460296208*t^6 + 197373510*t^5 + 12825518*t^4 + 646348*t^3 + 20300*t^2 + 266*t + 1

y_15(t) := 353218*t^29 - 9679734*t^28 + 126948705*t^27 - 1059455569*t^26 + 6309721442*t^25 - 28500745387*t^24 + 101262765791*t^23 - 289363089495*t^22 + 673508073052*t^21 - 982853898551*t^20 + 6086208474142*t^19 + 33883360185131*t^18 + 191070764669436*t^17 + 647172951448137*t^16 + 1372415305879237*t^15 + 1737965768296525*t^14 + 1318899128396828*t^13 + 629269644640108*t^12 + 200323782648313*t^11 + 45080293969357*t^10 + 7546756044582*t^9 + 979261038112*t^8 + 101517989866*t^7 + 8564838540*t^6 + 589897464*t^5 + 32800495*t^4 + 1384822*t^3 + 34455*t^2 + 352*t + 1

y_16(t) := -1323440*t^31 + 38652895*t^30 - 541625208*t^29 + 4842836159*t^28 - 30992924399*t^27 + 150908252183*t^26 - 579977296267*t^25 + 1801249825135*t^24 - 4593141521047*t^23 + 10193281472621*t^22 - 808815741206*t^21 + 214602717350154*t^20 + 1390003011731489*t^19 + 6717029519379902*t^18 + 20902595176509015*t^17 + 41521600902694233*t^16 + 51618869958553972*t^15 + 40262328470918121*t^14 + 20319558399695919*t^13 + 6929128372151797*t^12 + 1672355851621735*t^11 + 298645860261738*t^10 + 41028280108856*t^9 + 4474090020679*t^8 + 395923330567*t^7 + 28780625590*t^6 + 1711981057*t^5 + 82021782*t^4 + 2888313*t^3 + 57824*t^2 + 455*t + 1

y_17(t) := 5029950*t^33 - 155994460*t^32 + 2326414602*t^31 - 22193845186*t^30 + 151962408580*t^29 - 794064224210*t^28 + 3285921717624*t^27 - 11023101538230*t^26 + 30418050721521*t^25 - 69199501385170*t^24 + 180479820788108*t^23 + 660041604600432*t^22 + 9123536757079035*t^21 + 57195752294997883*t^20 + 247307253988034275*t^19 + 710750084342713541*t^18 + 1338886677530309989*t^17 + 1638481394977389115*t^16 + 1306344748326576984*t^15 + 692446997831148330*t^14 + 251757719264394574*t^13 + 65099816063182096*t^12 + 12427980076596665*t^11 + 1814597257022705*t^10 + 208949973422145*t^9 + 19437858576647*t^8 + 1484777305178*t^7 + 93714314848*t^6 + 4848715217*t^5 + 200369090*t^4 + 5913015*t^3 + 95141*t^2 + 590*t + 1

y_18(t) := -19388267*t^35 + 636174016*t^34 - 10059394090*t^33 + 101986382324*t^32 - 743991608797*t^31 + 4153560226110*t^30 - 18421621367453*t^29 + 66477581410118*t^28 - 198150300446400*t^27 + 491687808913498*t^26 - 916141325944059*t^25 + 5098487517042897*t^24 + 45057299255240116*t^23 + 419660718854460625*t^22 + 2412166136056480044*t^21 + 9502666492964890957*t^20 + 25440445286051844445*t^19 + 45833212351704547793*t^18 + 55339947186571752442*t^17 + 44920912247264831252*t^16 + 24853869311323277407*t^15 + 9585008682918387133*t^14 + 2649111193129879470*t^13 + 540967536588052654*t^12 + 84177645567842260*t^11 + 10271969403107004*t^10 + 1007386326671505*t^9 + 80899055855817*t^8 + 5381019389697*t^7 + 296953429740*t^6 + 13425826472*t^5 + 479979957*t^4 + 11869526*t^3 + 154908*t^2 + 753*t + 1


#################################################
Polynomials c_x(t) for x in 0..25 of Theorem B

c_1(t) := t + 1

c_2(t) := -t^3 + 3*t^2 + 19*t + 3

c_3(t) := 15*t^4 - 33*t^3 + 139/2*t^2 + 9*t + 1

c_4(t) := -589/6*t^6 + 289*t^5 - 290*t^4 + 1819/3*t^3 + 933*t^2 + 93*t + 7

c_5(t) := 851/6*t^7 - 4645/6*t^6 + 3327/2*t^5 - 2702/3*t^4 + 10417/3*t^3 + 689/2*t^2 + 44*t + 1

c_6(t) := -4081/6*t^9 + 8491/2*t^8 - 25511/2*t^7 + 116795/6*t^6 + 1929/4*t^5 + 292709/4*t^4 + 59667*t^3 + 6773*t^2 + 475*t + 11

c_7(t) := -15809/6*t^10 + 72007/6*t^9 - 99289/4*t^8 + 39643/2*t^7 + 142773/4*t^6 + 503459/4*t^5 + 4683893/24*t^4 + 94156/3*t^3 + 2255*t^2 + 115*t + 1

c_8(t) := 286711/40*t^12 - 232833/10*t^11 - 550588/15*t^10 + 588709/2*t^9 - 3544821/4*t^8 + 9585439/5*t^7 + 105577627/30*t^6 + 187882547/20*t^5 + 29497813/6*t^4 + 2076316/3*t^3 + 42983*t^2 + 1566*t + 18

c_9(t) := -2097609/40*t^13 + 15765287/40*t^12 - 83374961/60*t^11 + 43389062/15*t^10 - 52397713/12*t^9 + 52892973/10*t^8 + 450754891/60*t^7 + 336895297/15*t^6 + 974089211/60*t^5 + 71549183/24*t^4 + 457807/2*t^3 + 9950*t^2 + 267*t + 1

c_10(t) := 1428371/24*t^15 - 26692747/40*t^14 + 354384827/120*t^13 - 2579143607/360*t^12 + 896618683/120*t^11 - 739011251/120*t^10 + 123643417/180*t^9 + 22873586027/60*t^8 + 120318049817/120*t^7 + 457649880013/360*t^6 + 5315063469/10*t^5 + 162889789/2*t^4 + 11277591/2*t^3 + 419989/2*t^2 + 4570*t + 26

c_11(t) := 25642853/40*t^16 - 540190321/120*t^15 + 637394051/48*t^14 - 1377729433/72*t^13 - 31109255/36*t^12 + 1448588727/40*t^11 - 64172089079/720*t^10 + 30592123487/36*t^9 + 18544900959/8*t^8 + 243310051925/72*t^7 + 1281492190301/720*t^6 + 20377141663/60*t^5 + 699795749/24*t^4 + 3944416/3*t^3 + 74985/2*t^2 + 542*t + 1

c_12(t) := -11415386303/3024*t^18 + 22318933303/840*t^17 - 86153843747/1260*t^16 + 151288619939/7560*t^15 + 445757105009/1260*t^14 - 461092432993/360*t^13 + 1961768318497/1080*t^12 - 1462028331697/504*t^11 + 17832759406625/672*t^10 + 600265319545127/5040*t^9 + 47774330401559/210*t^8 + 10885879235033/56*t^7 + 8466702108031/120*t^6 + 169486950176/15*t^5 + 1752895905/2*t^4 + 72547091/2*t^3 + 1771005/2*t^2 + 11744*t + 38

c_13(t) := 366788915813/15120*t^19 - 530278395733/2160*t^18 + 5920818339539/5040*t^17 - 2657285777077/756*t^16 + 27577534422973/3780*t^15 - 56664308250253/5040*t^14 + 6240811401821/540*t^13 - 85854797139233/7560*t^12 + 25021666712707/480*t^11 + 2699348526429473/10080*t^10 + 1131104968443841/2016*t^9 + 3852556929895/7*t^8 + 15045949295912/63*t^7 + 33292480779031/720*t^6 + 174200440127/40*t^5 + 5264546693/24*t^4 + 39105989/6*t^3 + 122045*t^2 + 1051*t + 1

c_14(t) := -1487071020467/15120*t^21 + 5318743014173/5040*t^20 - 15755132341163/3024*t^19 + 78001138979819/5040*t^18 - 33193917975711/1120*t^17 + 111783679698163/3360*t^16 - 2163678155131/210*t^15 - 8111360571911/84*t^14 + 470460513627607/10080*t^13 + 43487642723617607/30240*t^12 + 137067743308911787/10080*t^11 + 1135612839207477913/30240*t^10 + 204292557656299895/4032*t^9 + 75598934726403251/2240*t^8 + 13954050813623953/1260*t^7 + 81914645930336/45*t^6 + 9343758584419/60*t^5 + 29213041615/4*t^4 + 598752061/3*t^3 + 3305341*t^2 + 28308*t + 52

c_15(t) := 1257418994143/5040*t^22 - 16075299118409/5040*t^21 + 592550538198539/30240*t^20 - 1158830128085237/15120*t^19 + 431775457711949/2016*t^18 - 919041423429601/2016*t^17 + 5065260930307769/6720*t^16 - 926028038296181/840*t^15 + 8584525664542643/10080*t^14 + 4100675510249939/2016*t^13 + 592109338871033281/20160*t^12 + 535483812700751959/6048*t^11 + 7970026031621178241/60480*t^10 + 2005491169893717041/20160*t^9 + 305574447829588057/8064*t^8 + 18503320904280151/2520*t^7 + 7486974130689/10*t^6 + 5058449932231/120*t^5 + 1391887221*t^4 + 171377297/6*t^3 + 364161*t^2 + 1916*t + 1

c_16(t) := -461894726144917/259200*t^24 + 257587111945537/10800*t^23 - 2886489074227543/18900*t^22 + 15683681647086239/25200*t^21 - 1557329220456269/864*t^20 + 7070366073427223/1800*t^19 - 215727562091942281/32400*t^18 + 20275798593863483/2400*t^17 - 167888970965255183/14400*t^16 - 448184803979765341/45360*t^15 + 3924710821769803673/37800*t^14 + 31621888938092578111/21600*t^13 + 256336140929481707359/43200*t^12 + 30914177741768109731/2700*t^11 + 3398578433392849063/288*t^10 + 170868906327505750591/25920*t^9 + 13480985403356014811/6720*t^8 + 421977074364403951/1260*t^7 + 5598095213978107/180*t^6 + 16438820991149/10*t^5 + 614269934045/12*t^4 + 2923086347/3*t^3 + 11324419*t^2 + 64145*t + 73

c_17(t) := 5921046849206381/1814400*t^25 - 81543497593028467/1814400*t^24 + 45683864459983717/151200*t^23 - 12460926047095769/9450*t^22 + 636354797605293043/151200*t^21 - 56465292768192211/5400*t^20 + 1358700881775669409/64800*t^19 - 4048624244140973429/113400*t^18 + 1464512078924200147/33600*t^17 - 11046068449959148681/113400*t^16 + 108207187375026330551/453600*t^15 + 28251378886709767381/9450*t^14 + 194340835679968769791/14400*t^13 + 101665873442623034597/3600*t^12 + 9673966060217342738959/302400*t^11 + 11339254605237406646/567*t^10 + 628609957310167417523/90720*t^9 + 5988836683019575849/4480*t^8 + 366301513083203077/2520*t^7 + 1091283705627871/120*t^6 + 40561202599601/120*t^5 + 23322917824/3*t^4 + 685068089/6*t^3 + 2018887/2*t^2 + 3418*t + 1

c_18(t) := -78821687138460229/1814400*t^27 + 368726093315608333/604800*t^26 - 2520378796220391227/604800*t^25 + 6720410751018663427/362880*t^24 - 404442710238969527/6720*t^23 + 15396594256169279437/100800*t^22 - 142723681639281152099/453600*t^21 + 81378420270634029887/151200*t^20 - 24437470898956985537/30240*t^19 + 3254552197083830411/4536*t^18 - 923748937820571776713/302400*t^17 + 1777010510499345773663/302400*t^16 + 72583355188355071667687/453600*t^15 + 913655410210378922389/1008*t^14 + 48431914282310413972057/20160*t^13 + 3172523728345549149978509/907200*t^12 + 1773308939312280385326419/604800*t^11 + 867774601523718194483549/604800*t^10 + 24901142954225098869347/60480*t^9 + 1399423716069807052481/20160*t^8 + 17375970802574448467/2520*t^7 + 29254563666874115/72*t^6 + 57673983164795/4*t^5 + 3785985644003/12*t^4 + 13017359998/3*t^3 + 72404415/2*t^2 + 140114*t + 97

c_19(t) := 289494109810317451/1814400*t^28 - 4081020184763366981/1814400*t^27 + 18471637730950642741/1209600*t^26 - 2681934262776144623/40320*t^25 + 25298030694127306457/120960*t^24 - 153037085636439382909/302400*t^23 + 595115637378562600193/604800*t^22 - 240287847860507364863/151200*t^21 + 64266235244260525993/30240*t^20 - 141919187848292456657/45360*t^19 - 772405425270448696967/453600*t^18 + 914914067864513897683/302400*t^17 + 49388904153040392641669/151200*t^16 + 10050466682167672989503/5040*t^15 + 172395407780518475210417/30240*t^14 + 2710929901533784348475693/302400*t^13 + 183959046567220599987117/22400*t^12 + 2691451804776037029784109/604800*t^11 + 38530693929939786915373/26880*t^10 + 831398627376774620339/3024*t^9 + 1269173315355143714197/40320*t^8 + 3635961500466118613/1680*t^7 + 8149625482259231/90*t^6 + 141563877105019/60*t^5 + 472252828889/12*t^4 + 2541414319/6*t^3 + 2657997*t^2 + 5899*t + 1

c_20(t) := -11362173758653100417/7983360*t^30 + 138569396652637727549/6652800*t^29 - 488793219879014667689/3326400*t^28 + 1899575896619337593249/2851200*t^27 - 538624600230824594671/246400*t^26 + 36952167351607879748801/6652800*t^25 - 76067771221013157459961/6652800*t^24 + 21987995444363521904957/1108800*t^23 - 399428593886204086040743/13305600*t^22 + 9932409296485893543197/259200*t^21 - 1623125418145883135333/21600*t^20 - 470187609106530369141037/2494800*t^19 - 877794962396782779022187/4989600*t^18 + 6498660879531107188266259/369600*t^17 + 151943469592945291363752491/1108800*t^16 + 400963240117724054984906789/831600*t^15 + 1392567462253909197401714341/1478400*t^14 + 1042337203122479739280804973/950400*t^13 + 1300509347306806768557075637/1663200*t^12 + 764818612442179601816283163/2217600*t^11 + 171279536926452705926909579/1814400*t^10 + 581404482947695071840317/36288*t^9 + 11303516371302448282643/6720*t^8 + 34356807373743200009/315*t^7 + 315403245635133509/72*t^6 + 110114904874354*t^5 + 21116921201615/12*t^4 + 107696362727/6*t^3 + 109715551*t^2 + 295650*t + 131

c_21(t) := 57478852561027502879/7983360*t^31 - 302442318237637798259/2661120*t^30 + 1382744422182750528929/1596672*t^29 - 241801738644276372857/57024*t^28 + 776616703866184791743/51840*t^27 - 180243298983402640238797/4435200*t^26 + 146324292242998329914323/1663200*t^25 - 41447098956299709075619/266112*t^24 + 610057357100714126162557/2661120*t^23 - 2306150926201529254674731/7983360*t^22 + 299180499483710953342259/1209600*t^21 - 567975173835836559240473/712800*t^20 - 204612622437742074347857/399168*t^19 + 17043596901520477566731423/498960*t^18 + 196196248460138904419828411/665280*t^17 + 167726218661089399303164551/151200*t^16 + 10280719093253474792383582331/4435200*t^15 + 515176361406175632801958223/177408*t^14 + 512919445362147124770725083/228096*t^13 + 22636023826899571467913531/20790*t^12 + 122285484038723497597207057/369600*t^11 + 228906951068249702549504501/3628800*t^10 + 182182988936247183734765/24192*t^9 + 1079279882654530869857/1920*t^8 + 26501082012342303469/1008*t^7 + 559834905649985251/720*t^6 + 29585418018545/2*t^5 + 368165884315/2*t^4 + 1480475314*t^3 + 6707855*t^2 + 10023*t + 1

c_22(t) := -1965646817223006638641/39916800*t^33 + 3521205929237556608689/4435200*t^32 - 245765022246038685877349/39916800*t^31 + 243735343301985174868447/7983360*t^30 - 577502246677775428924903/5322240*t^29 + 669451974622882484990833/2280960*t^28 - 4161143513642319155441951/6652800*t^27 + 339896415626230273253791/316800*t^26 - 19852248626872446929582173/13305600*t^25 + 3666429713987578325516663/2177280*t^24 - 9993589108978661680552243/5702400*t^23 - 1707028887973817907992167/1140480*t^22 - 7490629467239692096581037553/239500800*t^21 - 2349836274167767925505830141/26611200*t^20 + 3741514045799592169688493931/1995840*t^19 + 206906005970418934334445025051/9979200*t^18 + 1257392861936627492933157385013/13305600*t^17 + 3182795292440085664062146055211/13305600*t^16 + 44077221976412088094066509080081/119750400*t^15 + 571556762137660257194348421875/1596672*t^14 + 541818668358839990029896474247/2419200*t^13 + 21752310202742228423820477837769/239500800*t^12 + 15907768883249231565655926077/665280*t^11 + 924790645085255502070182713/226800*t^10 + 9035995374836571585893989/20160*t^9 + 42442940522849493805481/1344*t^8 + 3579503735754154071989/2520*t^7 + 14694020574936359191/360*t^6 + 6037402776315883/8*t^5 + 217404561549841/24*t^4 + 209793016067/3*t^3 + 318325301*t^2 + 608744*t + 172

c_23(t) := 3197629329437567275733/13305600*t^34 - 168348319814911341811801/39916800*t^33 + 2866654533488130548418301/79833600*t^32 - 1126439961618192095720969/5702400*t^31 + 13328961448685058663095/16896*t^30 - 194460075751980395636017811/79833600*t^29 + 965517391804333512935815249/159667200*t^28 - 123607242030857065427215523/9979200*t^27 + 283797347587571324640218383/13305600*t^26 - 3742989361452278022997602469/119750400*t^25 + 9307341371534423652321525271/239500800*t^24 - 383392025195411151060475291/7983360*t^23 - 5936757174477317944268816309/239500800*t^22 - 64089533072533382180894533739/239500800*t^21 + 189277605852665829689387496301/53222400*t^20 + 435660399929170071691941783167/9979200*t^19 + 2823454910071483963075446097337/13305600*t^18 + 2529028752212761040398642438811/4435200*t^17 + 44762327564729057215001986356119/47900160*t^16 + 16662536125190184257369225461541/17107200*t^15 + 52554200928767726440228690584643/79833600*t^14 + 69680346004589884777695341236231/239500800*t^13 + 8074251788207739245488486406047/95800320*t^12 + 318907288689990177198315578633/19958400*t^11 + 1194122281655377074146641381/604800*t^10 + 57408798019607391466869083/362880*t^9 + 110037647117944736833277/13440*t^8 + 153253521978088710383/560*t^7 + 1070593819882089511/180*t^6 + 680737912301507/8*t^5 + 19372166953769/24*t^4 + 29564655827/6*t^3 + 32761715/2*t^2 + 16691*t + 1

c_24(t) := -67867139041293080509019717/43589145600*t^36 + 6729782466865603013630669/242161920*t^35 - 10894452364769105243099693/45405360*t^34 + 14527122672517973978777657671/10897286400*t^33 - 38847475495885929295752461801/7264857600*t^32 + 5978185620824500469167146227/363242880*t^31 - 29266605329984843585991225907/726485760*t^30 + 38796900687741112590844550741/484323840*t^29 - 948287852635780416533937095299/7264857600*t^28 + 1954067951941914498050419027/11211200*t^27 - 336249107656190354762212860523/1816214400*t^26 + 3122619202854092445530600927/25401600*t^25 - 7885084190484115737773473001/22353408*t^24 - 726238863115540246476862535213/181621440*t^23 - 295788643240796808982096359143/14826240*t^22 + 1381613830220227119302560247126113/7264857600*t^21 + 91504892556360382841659663157405453/29059430400*t^20 + 26639356519634454594137838628917037/1452971520*t^19 + 159636671751783679455906301553441381/2724321600*t^18 + 418100084412089048074420845075379153/3632428800*t^17 + 1060321346820962041246632382440145591/7264857600*t^16 + 667101041190008556546481280502134593/5448643200*t^15 + 2379687290228550627224446769318477/34594560*t^14 + 9001897103263353761581892554639871/345945600*t^13 + 529361383656639849583903565941051/79833600*t^12 + 283085323150742619278930833261/249480*t^11 + 39202413460604865009207378319/302400*t^10 + 356136843947764571022584965/36288*t^9 + 1407217480977278337971807/2880*t^8 + 40103153200625537697181/2520*t^7 + 121995609666797383303/360*t^6 + 113744956981922201/24*t^5 + 261930090449605/6*t^4 + 259256209852*t^3 + 891421597*t^2 + 1226198*t + 227

c_25(t) := 315572286289737568146837883/43589145600*t^37 - 6022660181042167014207361397/43589145600*t^36 + 1332447072128994231842832887/1037836800*t^35 - 3011844952732966663070756981/389188800*t^34 + 105904860619375438606949801693/3113510400*t^33 - 783000674268975947509018351/6739200*t^32 + 373856886231752016928272537/1164800*t^31 - 121646380737945621562389931843/165110400*t^30 + 236623159340208472285267626473/165110400*t^29 - 1355764763423670624693564371951/566092800*t^28 + 37876670448286824286417842499/10886400*t^27 - 144912056922204590530757032349/32432400*t^26 + 148391449583627343361238871059/34214400*t^25 - 4090390199097973437431106557833/311351040*t^24 - 20852004321301701312613245609307/484323840*t^23 + 912561497422683519331941107241593/2724321600*t^22 + 7370124321368041291805688650299943/1132185600*t^21 + 15224865347836198872306453273910583/377395200*t^20 + 77086096564340560692453775996213121/566092800*t^19 + 1429319563260148057604349837755087/5054400*t^18 + 443403454286891345518415047671917/1164800*t^17 + 112593158349912639119819933009511871/330220800*t^16 + 299222536047315068672211674513759729/1452971520*t^15 + 1684158060119713079848667007198433/19958400*t^14 + 18280743236765468882054906897267473/778377600*t^13 + 2121798262507133894086954417446143/479001600*t^12 + 535399120875191993946530127049/950400*t^11 + 1036438294674818397561436277/21600*t^10 + 109589503736027504370289187/40320*t^9 + 1368728656124834569462577/13440*t^8 + 352981348501788237039/140*t^7 + 14920162230175734983/360*t^6 + 912038097279111/2*t^5 + 26830872533657/8*t^4 + 15750059542*t^3 + 38918466*t^2 + 27490*t + 1

c_26(t) := -2129984587481739529840895399/43589145600*t^39 + 13725054357434807075792490763/14529715200*t^38 - 77341352476609225127361908599/8717829120*t^37 + 783206990175852321234477656903/14529715200*t^36 - 3881347097018501184011162473/16307200*t^35 + 562626824589788502076251080807/691891200*t^34 - 6955636190932089091160211664723/3113510400*t^33 + 3342490243546844379761953150819/660441600*t^32 - 2929307010584521238700905567891/304819200*t^31 + 61239382344470381203377295672363/3962649600*t^30 - 13889147063173842210131515791023/660441600*t^29 + 176310115499998359516738131890147/7264857600*t^28 - 8634638623318154793574750032521/345945600*t^27 - 113519943918556567953526739743/5491200*t^26 - 3892344525102897399790365068046599/7264857600*t^25 - 837260720997327678188404112746919/220147200*t^24 + 32250117446419728033698559607915927/1937295360*t^23 + 13969071344850114404043930148382169197/29059430400*t^22 + 28143544903773546010797198813045509771/7925299200*t^21 + 5305555769001429719578183845636286183/377395200*t^20 + 7779655702469703552999469953757085767/226437120*t^19 + 3723942377053454216774452519811977747/67737600*t^18 + 15976980650492792117917218404734349411/269068800*t^17 + 35532858839137426911171896133866128961/807206400*t^16 + 196995344504656253029190132733852624379/8717829120*t^15 + 23425685810901944930110652478339794203/2905943040*t^14 + 113102854735866570727372308739785593/56609280*t^13 + 3284220563950239626966571386420003/9580032*t^12 + 161555310808885258287565513922551/3991680*t^11 + 5916633703768421272366183752199/1814400*t^10 + 3581876015997392357745459029/20160*t^9 + 2076964023065664397194543/320*t^8 + 398257047841112087544961/2520*t^7 + 76840394740719615937/30*t^6 + 332275326624332701/12*t^5 + 199095041298477*t^4 + 5531826645143/6*t^3 + 2423480060*t^2 + 2428084*t + 293

#################################################
Polynomials r_d(t) for d in 6.. MacMahon's discrepancy

r_6(t) := 1 

r_7(t) := t - 2 

r_8(t) := 8/15*t^2 - t - 38/15 

r_9(t) := 1/5*t^3 - 1/5*t^2 - 26/5*t + 51/5 

r_10(t) := 33/560*t^4 - 17/168*t^3 - 4223/1680*t^2 + 883/840*t + 605/42 

r_11(t) := 73/5040*t^5 - 199/1680*t^4 - 149/720*t^3 - 14017/1680*t^2 + 117917/2520*t - 11747/210 

r_12(t) := 233/75600*t^6 - 2129/25200*t^5 + 4681/15120*t^4 - 3187/560*t^3 + 726361/37800*t^2 + 8177/225*t - 14276/105 

r_13(t) := 11/18900*t^7 - 1249/30240*t^6 + 31097/151200*t^5 - 47233/30240*t^4 - 1469593/151200*t^3 + 2189917/15120*t^2 - 2030506/4725*t + 110728/315 

r_14(t) := 283/2851200*t^8 - 25999/1663200*t^7 + 11947/123200*t^6 - 320431/1663200*t^5 - 64336957/6652800*t^4 + 8888911/118800*t^3 - 89782951/4989600*t^2 - 120097877/138600*t + 778474/495 

r_15(t) := 103/6652800*t^9 - 4079/831600*t^8 + 159121/3326400*t^7 - 21401/237600*t^6 - 16650853/6652800*t^5 - 11600927/1663200*t^4 + 617553967/1663200*t^3 - 78118007/37800*t^2 + 55345459/13860*t - 2440847/1155 

r_16(t) := 1/448448*t^10 - 483047/363242880*t^9 + 92089/3783780*t^8 - 2551259/23284800*t^7 + 12942131/43243200*t^6 - 1616737091/86486400*t^5 + 338673217/1513512*t^4 - 17047609349/34927200*t^3 - 5073059716/1576575*t^2 + 6947005309/429975*t - 905154326/45045 

r_17(t) := 2713/9081072000*t^11 - 242161/756756000*t^10 + 20587249/1816214400*t^9 - 69636289/908107200*t^8 + 1304277113/3027024000*t^7 - 715518799/108108000*t^6 + 4215018443/363242880*t^5 + 265843517503/302702400*t^4 - 18223699659863/2270268000*t^3 + 1886150395916/70945875*t^2 - 1196245158803/37837800*t + 129688711/90090 

r_18(t) := 32647/871782912000*t^12 - 10116877/145297152000*t^11 + 4011851771/871782912000*t^10 - 4278427/106444800*t^9 + 56305508587/290594304000*t^8 - 2361213047/4402944000*t^7 - 30485333857327/871782912000*t^6 + 1378098853079/2235340800*t^5 - 564399608347877/217945728000*t^4 - 15587629518883/1729728000*t^3 + 230993414171909/2270268000*t^2 - 3333419906711/11642400*t + 1087996023/4004 

r_19(t) := 3847/871782912000*t^13 - 12105581/871782912000*t^12 + 1419885673/871782912000*t^11 - 1265279473/67060224000*t^10 + 77399715691/871782912000*t^9 + 49620616559/290594304000*t^8 - 12298839695941/871782912000*t^7 + 5341982611541/67060224000*t^6 + 863303363530561/435891456000*t^5 - 6114004617431549/217945728000*t^4 + 15096012299978221/108972864000*t^3 - 14841445714/55125*t^2 + 3570343122559/151351200*t + 23056131533/60060 

r_20(t) := 65459/133382785536000*t^14 - 2326517/907365888000*t^13 + 67993482881/133382785536000*t^12 - 126427923359/14820309504000*t^11 + 980554039061/19054683648000*t^10 - 3799128704779/44460928512000*t^9 - 94916460499517/133382785536000*t^8 - 276893854139741/4041902592000*t^7 + 109698725952381887/66691392768000*t^6 - 12907447295483333/1235025792000*t^5 - 45299227867072519/2381835456000*t^4 + 178764080075024501/347351004000*t^3 - 56144419382166091/23156733600*t^2 + 14454201252217/2968812*t - 2775990090736/765765 

r_21(t) := 383/7410154752000*t^15 - 13095959/29640619008000*t^14 + 108908809/760015872000*t^13 - 4390005299/1185624760320*t^12 + 10932399979/365933568000*t^11 - 4126838161517/29640619008000*t^10 + 158425097353/134120448000*t^9 - 201763416451829/5928123801600*t^8 + 2955436125482927/9880206336000*t^7 + 1445881976901797/336825216000*t^6 - 266235094397669/2878848000*t^5 + 232814932886092429/370507737600*t^4 - 3211759083816992407/1852538688000*t^3 + 239602263990451/2205403200*t^2 + 249645468848653/28274400*t - 13028185259273/1021020 

r_22(t) := 2773/536354058240000*t^16 - 905938921/12671364625920000*t^15 + 376238579/10260214272000*t^14 - 7609209314983/5068545850368000*t^13 + 785067305066857/50685458503680000*t^12 - 16984287131243/190546836480000*t^11 + 19710532288247/39598014456000*t^10 - 20140276548022409/5068545850368000*t^9 - 64231015020996091/485028311040000*t^8 + 109941941188966754789/25342729251840000*t^7 - 4753026915856812979/126713646259200*t^6 - 196948971692884739/9527341824000*t^5 + 1127311444220053724251/487360177920000*t^4 - 4219848348717767442793/263986763040000*t^3 + 23257298697418166947/463134672000*t^2 - 324022070286860689/4313509200*t + 108483165326813/2645370 

r_23(t) := 23297/47306427936768000*t^17 - 1291419919/118266069841920000*t^16 + 766087547957/88699552381440000*t^15 - 1980983548553/3547982095257600*t^14 + 73724624665063/10137091700736000*t^13 - 1180575613689361/25342729251840000*t^12 + 26561767587133243/177399104762880000*t^11 + 25971617043225881/17739910476288000*t^10 - 11245077246584181437/141919283810304000*t^9 + 340035447843370438979/354798209525760000*t^8 + 225733800329816700371/25342729251840000*t^7 - 22007385170275994459/74537438976000*t^6 + 23202059830824578421709/8869955238144000*t^5 - 208975585336824739686073/22174888095360000*t^4 - 3264817862123179320323/3695814682560000*t^3 + 1774665328911422802163/15399227844000*t^2 - 49836725058209782171/146659312800*t + 18941840713285103/58198140 

r_24(t) := 7489/167262013062144000*t^18 - 1370977229/867284512174080000*t^17 + 64675755329/34234914954240000*t^16 - 369875552169793/1951390152391680000*t^15 + 73468333330703/22957531204608000*t^14 - 705001819680017/29344212817920000*t^13 + 6359802991233319/76028187755520000*t^12 + 370343976309645817/975695076195840000*t^11 - 3235273300238557/311226499584000*t^10 - 182766918340072610443/709596419051520000*t^9 + 11158460202742827322037/975695076195840000*t^8 - 1858443606306227311583/14672106408960000*t^7 + 5794377002496497036603/83631006531072000*t^6 + 45537368215154485850879/4690841712480000*t^5 - 388834164644294864868083/4279364369280000*t^4 + 1326612399426116820377473/3387830125680000*t^3 - 8880832820099719796683/10266151896000*t^2 + 989579410556557489/1179278100*t - 95871250571012/692835 

r_25(t) := 521/133809610449715200*t^19 - 40775993/187333454629601280*t^18 + 150863823317/390278030478336000*t^17 - 1135238909549/19272989159424000*t^16 + 1047951882886369/780556060956672000*t^15 - 9650284618603241/780556060956672000*t^14 + 516462650449037/8363100653107200*t^13 - 504641693308188769/2341668182870016000*t^12 + 168172276334691523/40028515946496000*t^11 - 2097442893472678597/10916867985408000*t^10 + 86708114016065576173/30021386959872000*t^9 + 2080471906022362037743/120085547839488000*t^8 - 77505142825650935668909/83631006531072000*t^7 + 6025113283269040396957973/585417045717504000*t^6 - 2230377319821427491907447/48784753809792000*t^5 - 2005314261540885623707609/97569507619584000*t^4 + 1139622198172128758633683/1016349037704000*t^3 - 135201395364933921396851/27102641005440*t^2 + 78145396143873854071/8066262204*t - 212427795385306883/29099070 

r_26(t) := 1198333/3693145248412139520000*t^20 - 2240013317/78339444663287808000*t^19 + 1924250747704469/25852016738884976640000*t^18 - 10376192203616017/615524208068689920000*t^17 + 18490327100090449/34469355651846635520*t^16 - 1458580835331062351/239370525360046080000*t^15 + 29466592239690142597/760353433496616960000*t^14 - 425262419199279957739/2154334728240414720000*t^13 + 4030769631309245710883/1988616672221921280000*t^12 - 1512083665109103146581/47348016005283840000*t^11 - 182693735054190366113747/374666909259202560000*t^10 + 119847903286095907685117/3956537609256960000*t^9 - 667288640718448222214412227/1615751046180311040000*t^8 + 341026513662196760256773267/538583682060103680000*t^7 + 4861599860603230442739459977/124288542013870080000*t^6 - 18021223000663800494151689293/38470263004293120000*t^5 + 57509465647868026064229480961/22440986752504320000*t^4 - 13589759320922225011139934403/1870082229375360000*t^3 + 262622080274009732999864849/31168037156256000*t^2 + 32102064202275686405081/7420961227680*t - 366703777129463408/25741485 

r_27(t) := 1118461/43086694564808294400000*t^21 - 154801503589/43086694564808294400000*t^20 + 23361372460189/1723467782592331776000*t^19 - 186212972746981/41629656584355840000*t^18 + 198164618539575559/979243058291097600000*t^17 - 20268450697545168499/7181115760801382400000*t^16 + 18158625649517354021/861733891296165888000*t^15 - 63561636341595142021/615524208068689920000*t^14 + 14092961534655483157621/43086694564808294400000*t^13 + 34982006301611706742799/4787410507200921600000*t^12 - 805307184442008495160183/1723467782592331776000*t^11 + 8084607319779320486942441/957482101440184320000*t^10 + 49746283952374244874130601/1657180560184934400000*t^9 - 1944156667725767067777820321/673229602575129600000*t^8 + 8294309406091850466155189/212878925715456000*t^7 - 12228216204392528693285873827/59842631340011520000*t^6 - 298094752976014831591758053447/1346459205150259200000*t^5 + 1014143286878381417841994233229/112204933762521600000*t^4 - 19942766433721642648977089599/374016445875072000*t^3 + 4840184587692756824624352101/31168037156256000*t^2 - 2861095781502305731759237/12368268712800*t + 31009279964101175881/223092870 

r_28(t) := 1864117/933545048904179712000000*t^22 - 66109855837/152761917093411225600000*t^21 + 8711263246537/3716013020848128000000*t^20 - 1861201630223748661/1680381088027523481600000*t^19 + 150275813538347320717/2100476360034404352000000*t^18 - 345265511967296040061/280063514671253913600000*t^17 + 1359824765129496172037/127301597577842688000000*t^16 - 45456253306105190231821/840190544013761740800000*t^15 + 87275089701442070175779/1200272205733945344000000*t^14 + 1268408255295346322781937/336076217605504696320000*t^13 - 2471911417229909847721957/28100018194440192000000*t^12 - 38306732681859592641719527/43086694564808294400000*t^11 + 113325321847401738109630381463/1400317573356269568000000*t^10 - 277057525489578449244311919343/210047636003440435200000*t^9 + 59843932833358308346099000859/18754253214592896000000*t^8 + 16157664529415031915059793865811/105023818001720217600000*t^7 - 53815435252506409342428865554401/23869049545845504000000*t^6 + 5412037484563902546745958993029/364666034728195200000*t^5 - 29959886099649168132862880702237/607776724546992000000*t^4 + 1255618163346882704707876619/27132889488705000*t^3 + 317463875607285428622386999/1447087439397600*t^2 - 281218740121327059408167/374505030900*t + 269523449423484050037/371821450 

r_29(t) := 699047/4726071810077409792000000*t^23 - 2524154850523/50411432640825704448000000*t^22 + 8347974259961803/21604899703211016192000000*t^21 - 110916430141351591/430866945648082944000000*t^20 + 3572823599048929705639/151234297922477113344000000*t^19 - 379712358862447753981/741344597659201536000000*t^18 + 395252881397736853565993/75617148961238556672000000*t^17 - 59880915079463009322887/1938901255416373248000000*t^16 + 7438885059540512775545567/75617148961238556672000000*t^15 - 852654717037960716935921/16803810880275234816000000*t^14 + 2522516181094975557868040641/151234297922477113344000000*t^13 - 409291817700593643610915849/352527500984795136000000*t^12 + 3683732406885114965190364883899/151234297922477113344000000*t^11 + 984497917867226542420871952121/25205716320412852224000000*t^10 - 84979114925608668092558795386889/9452143620154819584000000*t^9 + 5798515099115375896704481871581/40393776154507776000000*t^8 - 8108607841702242945203042066608361/9452143620154819584000000*t^7 - 2828576771331841104958222818254539/1575357270025803264000000*t^6 + 8368751060556894768937027081693763/131279772502150272000000*t^5 - 55667852562579196203912599201599/120219571888416000000*t^4 + 3801956210365983030097909504639/2145094321930560000*t^3 - 6110006691599512085294445589/1599412433018400*t^2 + 169483454351434203045573103/40196873316600*t - 401196209910677010352/239028075 

r_30(t) := 1009153/95516398687880282112000000*t^24 - 9918249247/1779227034382083686400000*t^23 + 55244332015416683/907405787534862680064000000*t^22 - 406494085098834461/7201633234403672064000000*t^21 + 13225898903157182818417/1814811575069725360128000000*t^20 - 7987943633495753981/39281635824020029440000*t^19 + 560830958823340089703127/226851446883715670016000000*t^18 - 1319186208609248595720623/75617148961238556672000000*t^17 + 152014615309176782489976757/1814811575069725360128000000*t^16 - 5237716826581327060384337/10082286528165140889600000*t^15 + 10142300533545308823517351103/907405787534862680064000000*t^14 - 5364337535133006666123927443/21604899703211016192000000*t^13 - 382682086273219975439768192399/259258796438532194304000000*t^12 + 1652758005895143027186386403307/7561714896123855667200000*t^11 - 15867637040043627296966297849149/3812629359390179328000000*t^10 + 564671091149758652214140860151/42433865859280896000000*t^9 + 67676387983205706266084461462110757/113425723441857835008000000*t^8 - 1392484430616573096369189090762527/135030623145068851200000*t^7 + 247066471299518167114128550190528011/3150714540051606528000000*t^6 - 74217921827611258708870791124197311/262559545004300544000000*t^5 - 61277592720928622986217931889/79563498486151680000*t^4 + 64746787961603054353103212300679/14586641389127808000*t^3 - 377341145507183113765898328607/20259224151566400*t^2 + 2757467417427148388707243903/80393746633200*t - 927926420185144298878/37182145 
